Predictive Wireless Based Status Update for Communication-Agnostic Sampling

In a wireless network that conveys status updates from sources (i.e., sensors) to destinations, one of the key issues studied by existing literature is how to design an optimal source sampling strategy on account of the communication constraints which are often modeled as queues. In this paper, an alternative perspective is presented -- a novel status-aware communication scheme, namely \emph{parallel communications}, is proposed which allows sensors to be communication-agnostic. Specifically, the proposed scheme can determine, based on an online prediction functionality, whether a status packet is worth transmitting considering both the network condition and status prediction, such that sensors can generate status packets without communication constraints. We evaluate the proposed scheme on a Software-Defined-Radio (SDR) test platform, which is integrated with a collaborative autonomous driving simulator, i.e., Simulation-of-Urban-Mobility (SUMO), to produce realistic vehicle control models and road conditions. The results show that with online status predictions, the channel occupancy is significantly reduced, while guaranteeing low status recovery error. Then the framework is applied to two scenarios: a multi-density platooning scenario, and a flight formation control scenario. Simulation results show that the scheme achieves better performance on the network level, in terms of keeping the minimum safe distance in both vehicle platooning and flight control.

==> sim/platooning.m <==
clc; clear all;
d0 = 5; % initial vehicle spacing
L = 5; % length of vehicle
N = 10; % number of vehicle
x0 = [0:d0+L:(d0+L)*(N-1)]'; % initial positions of vehicles (front bumper)
v0 = 120/3.6; % initial speed
tSlot = 0.01; % length of a time slot in seconds
T = 150/tSlot; % time horizon of 150 seconds, divided by the length of a time slot of 10 ms
delayCom = 0.1/tSlot; % communication delay
tauAct = 0.0/tSlot; % actuation lag
tauSens = 0.06/tSlot; % sensing delay
tDelay = delayCom+tauAct+tauSens+1; % total delay
a1 = zeros(T,1); a1(30/tSlot+1:34.25/tSlot) = -0.3*9.8; a1(34.25/tSlot+1:60/tSlot) = 4.25/25.75*0.3*9.8; a1(60/tSlot+1:64.25/tSlot) = -0.3*9.8; a1(64.25/tSlot+1:90/tSlot) = 4.25/25.75*0.3*9.8; % the lead car movements
sigma = sqrt(.0); % noise of accelaration
aMax = 4;  % max accelaration 
aMin = -0.3*9.8; % max brake
v = v0*ones(N,tDelay);
x = repmat(x0,[1 tDelay]);
aDes = zeros(N,tDelay);
aAct = zeros(N,1);
d = zeros(T,N-1);
for t=1:T
    for n=1:N
        vTemp = v(n,1);
        v(n,:) = circshift(v(n,:),1);
        v(n,1) = vTemp+aAct(n)*tSlot;
        xTemp = x(n,1);
        x(n,:) = circshift(x(n,:),1);
        x(n,1) = xTemp-v(n,1)*tSlot;
        aMv = aMax-aMax/58.33*v(n,1);
        aDes(n,:) = circshift(aDes(n,:),1);
        if n==1  % lead car 
            aDes(1,1) = a1(t)+randn(1)*sigma;
        else  % others are controled by control law
            aDes(n,1) = min(max(aControl(x(n-1,randi(tauSens)),v(n-1,randi(delayCom+tauSens)),v(1,randi(delayCom+tauSens)),...
                aDes(n-1,randi(delayCom+tauSens)),aDes(1,randi(delayCom+tauSens)),x(n,randi(tauSens)),v(n,randi(tauSens)),L,d0),aMin),aMv); % involves communication delay
        end
        aAct(n) = aDes(n,1+tauAct);
    end
    d(t,:) = diff(x(:,1))-L;
end
figure;
plot(d);

function aSelf = aControl(xFront,vFront,vLead,aFront,aLead,xSelf,vSelf,L,d0)
omega = .5; e = 1; c1 = 0.5;
alpha1 = omega^2; alpha2 = omega*(2*e-c1*(e+sqrt(e^2-1))); alpha3 = omega*(e+sqrt(e*e-1)); alpha4 = 1-c1; alpha5 = c1;
aSelf = alpha1*(xSelf-xFront-L-d0)-alpha2*(vSelf-vFront)-alpha3*(vSelf-vLead)+alpha4*aFront+alpha5*aLead;
end

==> sim/platooning_mpcc.m <==
clc; clear all;
d0 = 5; % initial vehicle spacing
L = 5; % length of vehicle
N = 10; % number of vehicle
x0 = [0:d0+L:(d0+L)*(N-1)]'; % initial positions of vehicles (front bumper)
v0 = 120/3.6; % initial speed
tSlot = 0.001; % length of a time slot in seconds
T = 100/tSlot; % time horizon of 150 seconds, divided by the length of a time slot of 10 ms
delayComMax = 1/tSlot; % communication delay
tauAct = 0.2/tSlot; % actuation lag
tauSens = 0.03/tSlot; % sensing delay
tDelay = delayComMax+tauAct+tauSens+1; % total delay
a1 = zeros(T,1);
for i=0:(T/30*tSlot-1)
    a1((10+30*i)/tSlot+1:((10+30*i)+4.25)/tSlot) = -0.3*9.8; a1(((10+30*i)+4.25)/tSlot+1:(10+30*(i+1))/tSlot) = 4.25/25.75*0.3*9.8; % the lead car movements
end
sigma = 0; % noise of accelaration
aMax = 4;  % max accelaration 
aMin = -0.3*9.8; % max brake
updateT = 0.01; % update interval of vehicles' msgs
updateT1 = 0.01; % update interval of lead car
windowSize = 0.01; % window size of mode-4 transmiss
ions
windowSize1 = windowSize; % window size of the lead car
accelT = 1; % accelaration change interval
nrofVeh = N; % range (1KM) x lanes x density = nrof vehicles 
initTime1 = randi(updateT1/tSlot)-1; 
initTime = randi(updateT/tSlot, [nrofVeh 1])-1; % first transmission time
nrofSubchannel = 1; % number of subchannels
nextTxTime = -ones(nrofVeh,1);  % transmit time counter
probPHY = 1; % physical transmission success rate

vModelLead = v0*ones(N,1); % model at first car
vModel = v0*ones(N,1); % local model prediction
vAct = v0*ones(N,1);
xModelLead = repmat(x0,[1 1]); % model at first car
dModelLead = [0;diff(xModelLead)];
xModel = repmat(x0,[1 1]); % local model prediction
dModel = [0; diff(xModel)];
xAct = [0:d0+L:(d0+L)*(N-1)].';
dAct = [0; diff(xAct)];
aDes = zeros(N,1); % controled acceleration value at lead car
aDesRev = zeros(N,1); % received acceleration value at each car
aAct = zeros(N,1);
d = zeros(T,N-1);
nwCollide = 0;
nwWaste = 0;
xData = zeros(3,T);
yData = zeros(2,T);

A=cell(N,1);B=cell(N,1);
for n=1:N
    A{n} = eye(2); B{n} = zeros(2,1); % initialized to avoid crazy control at first
end

trainInt = 1000;

for t=1:T
    if mod(t,updateT1/tSlot)==initTime1 % transmission for the lead car
        nextTxTime(1) = 1;
    end
    for n=2:nrofVeh % communication process---backoff
        if mod(t,updateT/tSlot)==initTime(n) && checkUrgency(vModel(n), vAct(n), dModel(n), dAct(n), aDesRev(n), aAct(n)) % check the urgency of the transmission 
            nextTxTime(n) = randi(windowSize/tSlot*nrofSubchannel);
        end
    end    
    
    for c=1:nrofSubchannel % communication process---contention
        if sum(nextTxTime==c)==1            
            nSuccess = find(nextTxTime==c);
            if nSuccess<=N
                vModelLead(nSuccess) = vAct(nSuccess); dModelLead(nSuccess) = dAct(nSuccess); aDes(nSuccess) = aAct(nSuccess); % update lead car's model
                vModel(nSuccess) = vAct(nSuccess); dModel(nSuccess) = dAct(nSuccess);  % update following-cars' models
            end
            if nSuccess==1
                aDesRev = aDes;  % the lead car broadcasts its control to all cars
            end
        elseif sum(nextTxTime==c)>1
            nwCollide = nwCollide+1/T/nrofSubchannel;
        else
            nwWaste = nwWaste+1/T/nrofSubchannel;
        end
        
    end
    nextTxTime = nextTxTime-nrofSubchannel;
    aDes(1) = a1(t); vModelLead(1) = vAct(1); xModelLead(1) = xAct(1);  % the lead car always has its own states
    
    for n=2:N % the control is done in the lead car        
        aMv = aMax-aMax/58.33*vModelLead(n); 
        aDes(n) = min(max(aControl(dModelLead(n),vModelLead(n-1),vModelLead(1),aDes(n-1),aDes(1),vModelLead(n),L,d0),...
            aMin),aMv); % involves communication delay            
    end
    
    xTemp = A{n}*[vModelLead'; dModelLead']+B{n}*aDesRev';
    vModelLead = xTemp(1,:)'; dModelLead = xTemp(2,:)'; % model update in the lead car    
    if mod(t,accelT)==0
        aAct(1) = aDes(1); % actual acceleration now
    end
    vAct(1) = vAct(1)+aAct(1)*tSlot;  % actual speed now
    xAct(1) = xAct(1)-vAct(1)*tSlot; % actual (relative) location now
    
    % at each car, the control is carried out
    if mod(t,accelT)==0
        aAct(2:N) = aDesRev(2:N)+(rand([N-1 1])*2-1)*sigma; % actual acceleration now
    end
    dPre = dAct; vPre = vAct;
    vAct(2:N) = vAct(2:N)+aAct(2:N)*tSlot;  % actual speed now
    xAct(2:N) = xAct(2:N)-vAct(2:N)*tSlot; % actual (relative) location now   
    dAct = [0; diff(xAct)];
    for n=2:N
        xTemp = A{n}*[vModel(n);dModel(n)]+B{n}*aDesRev(n);
        vModel(n) = xTemp(1); dModel(n) = xTemp(2);
        xData(1:2,t)=[vPre(n);dPre(n)];
        xData(3,t)=aAct(n);
        yData(:,t) = [vAct(n);dAct(n)];
        if mod(t,trainInt)==0
            AB = xData'\yData'; A{n} = AB(1:2,:)'; B{n} = AB(3,:)';
        end
    end
    
    d(t,:) = diff(xAct)-L;
%     eTime(t) = e'*e;
end
figure; plot(d);
nwCollide
nwWaste

function isUrgent = checkUrgency(vModel, vAct, dModel, dAct, aDes, aAct)
thres = 0.01;
isUrgent = (abs(vModel-vAct)+abs(dModel-dAct) > thres);
end

function aSelf = aControl(dFront,vFront,vLead,aFront,aLead,vSelf,L,d0)
omega = .5; e = 1; c1 = 0.5;
alpha1 = omega^2; alpha2 = omega*(2*e-c1*(e+sqrt(e^2-1))); alpha3 = omega*(e+sqrt(e*e-1)); alpha4 = 1-c1; alpha5 = c1;
aSelf = alpha1*(dFront-L-d0)-alpha2*(vSelf-vFront)-alpha3*(vSelf-vLead)+alpha4*aFront+alpha5*aLead;
end

==> sim/platooning_wCommun.m <==
clc; clear all;
d0 = 5; % initial vehicle spacing
L = 5; % length of vehicle
N = 40; % number of vehicle
x0 = [0:d0+L:(d0+L)*(N-1)]'; % initial positions of vehicles (front bumper)
v0 = 120/3.6; % initial speed
tSlot = 0.001; % length of a time slot in seconds
T = 100/tSlot; % time horizon of 150 seconds, divided by the length of a time slot of 10 ms
delayComMax = 1/tSlot; % communication delay
tauAct = 0.2/tSlot; % actuation lag
tauSens = 0.001/tSlot; % sensing delay
tDelay = delayComMax+tauAct+tauSens+1; % total delay
a1 = zeros(T,1);
for i=0:(T/30*tSlot-1)
    a1((10+30*i)/tSlot+1:((10+30*i)+4.25)/tSlot) = -0.3*9.8; a1(((10+30*i)+4.25)/tSlot+1:(10+30*(i+1))/tSlot) = 4.25/25.75*0.3*9.8; % the lead car movements
end
sigma = 5; % noise of accelaration
aMax = 4;  % max accelaration 
aMin = -0.3*9.8; % max brake
updateT = 0.08; % update interval of vehicles' msgs
windowSize = 0.02; % window size of mode-4 transmissions
nrofVeh = N; % range (1KM) x lanes x density = nrof vehicles 
initTime = randi(updateT/tSlot, [nrofVeh 1])-1; % first transmission time
nrofSubchannel = 1; % number of subchannels
nextTxTime = -ones(nrofVeh,1);  % transmit time counter
probPHY = 1; % physical transmission success rate
perfectComm = 0; % if no communication delay is considered

v = v0*ones(N,tDelay);
vAct = v0*ones(N,1);
x = repmat(x0,[1 tDelay]);
xAct = [0:d0+L:(d0+L)*(N-1)];
aDes = zeros(N,tDelay);
aAct = zeros(N,1);
d = zeros(T,N-1);

aoi = zeros(N,1);
aoiTime = zeros(T,1);
for t=1:T    
    if ~perfectComm
        for n=1:nrofVeh % communication process---backoff
            if mod(t,updateT/tSlot)==initTime(n)
                nextTxTime(n) = randi(windowSize/tSlot*nrofSubchannel);
            end
        end    
        for c=1:nrofSubchannel % communication process---contention
            if sum(nextTxTime==c)==1
                nSuccess = find(nextTxTime==c);
                if nSuccess<=N
                    aoi(nSuccess) = 0;
                    v(nSuccess,1) = vAct(nSuccess);
                    x(nSuccess,1) = xAct(nSuccess);
                end
            end
        end
        aoi = aoi+1;
        nextTxTime = nextTxTime-nrofSubchannel;  
    end
    
    for n=1:N
        vTemp = v(n,1);
        v(n,:) = circshift(v(n,:),1);
        v(n,1) = vTemp+aDes(n)*tSlot;
        vAct(n) = vAct(n)+aAct(n)*tSlot;
        xTemp = x(n,1);
        x(n,:) = circshift(x(n,:),1);
        x(n,1) = xTemp-v(n,1)*tSlot;
        xAct(n) = xAct(n)-vAct(n)*tSlot;
        aMv = aMax-aMax/58.33*v(n,1);
        aDes(n,:) = circshift(aDes(n,:),1);
        if n==1  % lead car 
            aDes(1,1) = a1(t);
        else  % others are controled by control law
            aDes(n,1) = min(max(aControl(x(n-1,randi(tauSens)),v(n-1,min(randi(tauSens)+aoi(n-1),tDelay)),v(1,min(randi(tauSens)+aoi(1),tDelay)),...
                aDes(n-1,min(randi(tauSens)+aoi(n-1),tDelay)),aDes(1,min(randi(tauSens)+aoi(1),tDelay)),x(n,randi(tauSens)),v(n,randi(tauSens)),L,d0),aMin),aMv); % involves communication delay
        end
        if n==1
            aAct(n) = aDes(n,1+tauAct);
        elseif mod(t,1)==0 && n~=1
            aAct(n) = aDes(n,1+tauAct)+(rand(1)*2-1)*sigma;
        end            
    end
    d(t,:) = diff(xAct)-L;
    aoiTime(t) = mean(aoi);
end
figure; plot(d);
figure; plot(aoiTime);

function aSelf = aControl(xFront,vFront,vLead,aFront,aLead,xSelf,vSelf,L,d0)
omega = .5; e = 1; c1 = 0.5;
alpha1 = omega^2; alpha2 = omega*(2*e-c1*(e+sqrt(e^2-1))); alpha3 = omega*(e+sqrt(e*e-1)); alpha4 = 1-c1; alpha5 = c1;
aSelf = alpha1*(xSelf-xFront-L-d0)-alpha2*(vSelf-vFront)-alpha3*(vSelf-vLead)+alpha4*aFront+alpha5*aLead;
end
